Non-Axisymmetric Instability of Rotating Black Holes in Higher Dimensions

We calculate the scalar-gravitational quasi-normal modes of equal angular momenta Myers-Perry black holes in odd dimensions. We find a new bar-mode (non-axisymmetric) classical instability for $D \ge 7$. These black holes were previously found to be unstable to axisymmetric perturbations for spins very near extremality. The bar-mode instability we find sets in at much slower spins, and is therefore the dominant instability of these black holes. This instability has important consequences for the phase diagram of black holes in higher dimensions.

==> Data/Plotter.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    209059,       5484]
NotebookOptionsPosition[    208338,       5456]
NotebookOutlinePosition[    208798,       5474]
CellTagsIndexPosition[    208755,       5471]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Data Manipulation :", "Section",
 CellChangeTimes->{{3.579894327230521*^9, 3.579894334304734*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<data/\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataIM", "=", 
   RowBox[{"Get", "[", "\"\<IMdata\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataRE", "=", 
   RowBox[{"Get", "[", "\"\<REdata\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIdataIM", "=", 
   RowBox[{"Get", "[", "\"\<KIdataIM\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIdataRE", "=", 
   RowBox[{"Get", "[", "\"\<KIdataRE\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5798943483813267`*^9, 3.579894444902214*^9}, {
  3.579995155867064*^9, 3.5799951612957706`*^9}, {3.580160524088766*^9, 
  3.580160554943932*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fac", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"dataIM", "[", 
        RowBox[{"[", "l1", "]"}], "]"}], ",", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"fac", " ", "j"}], "+", "k1", "+", "1"}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"k1", ",", "1", ",", 
                RowBox[{"fac", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"Length", "[", 
                   RowBox[{"dataIM", "[", 
                    RowBox[{"[", "l1", "]"}], "]"}], "]"}], "fac"], "]"}]}], 
               "}"}]}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ">", 
             RowBox[{"Length", "[", 
              RowBox[{"dataIM", "[", 
               RowBox[{"[", "l1", "]"}], "]"}], "]"}]}], "&"}], ")"}]}]}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "1", ",", 
       RowBox[{"Length", "[", "dataIM", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph1", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"data1", ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"PointLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 5\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 7\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 9\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 11\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 13\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 15\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"LegendMarkers", "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "30"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "]"}]}], 
     ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "18"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<a/\!\(\*SubscriptBox[\(r\), \(+\)]\)\>\"", ",", 
        "\"\<Im(\[Omega] \!\(\*SubscriptBox[\(r\), \(+\)]\))\>\""}], "}"}]}], 
     ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"\"\<Rainbow\>\"", ",", 
          RowBox[{"i", "/", "5"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"dataIM", "[", 
            RowBox[{"[", "l1", "]"}], "]"}], ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "<", "0.72"}], "||", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ">", "0.82"}], "||", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], ">", "0.06"}]}], 
              "&"}], ")"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l1", ",", "1", ",", 
           RowBox[{"Length", "[", "dataIM", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "\[Equal]", 
           RowBox[{"{", "}"}]}], "&"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<a/\!\(\*SubscriptBox[\(r\), \(+\)]\)\>\"", ",", 
        "\"\<Im(\[Omega] \!\(\*SubscriptBox[\(r\), \(+\)]\))\>\""}], "}"}]}], 
     ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"\"\<Rainbow\>\"", ",", 
          RowBox[{"i", "/", "5"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph3", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"dataIM", "[", 
            RowBox[{"[", "l1", "]"}], "]"}], ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "<", "0.72"}], "||", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ">", "0.82"}], "||", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], ">", "0.06"}]}], 
              "&"}], ")"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l1", ",", "1", ",", 
           RowBox[{"Length", "[", "dataIM", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "\[Equal]", 
           RowBox[{"{", "}"}]}], "&"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<a/\!\(\*SubscriptBox[\(r\), \(+\)]\)\>\"", ",", 
        "\"\<Im(\[Omega] \!\(\*SubscriptBox[\(r\), \(+\)]\))\>\""}], "}"}]}], 
     ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"\"\<Rainbow\>\"", ",", 
          RowBox[{"i", "/", "5"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"graph2", ",", "graph3", ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.72", ",", "0.76", ",", "0.8"}], "}"}], ",", "Automatic", 
        ",", "Automatic", ",", "Automatic"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph4", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"KIdataIM", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"PointSize", "[", "0.015", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"fac", ",", "data1", ",", "graph3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"grapha", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"graph1", ",", "graph4", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{"graph2", ",", 
       RowBox[{"{", 
        RowBox[{"0.75", ",", 
         RowBox[{"-", "0.65"}]}], "}"}], ",", "Center", ",", "0.5"}], 
      "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<../graphics/\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<imaginary_part.pdf\>\"", ",", "grapha"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.579894389299692*^9, 3.579894403834738*^9}, {
   3.579894451085685*^9, 3.5798944597579317`*^9}, {3.5798945142368393`*^9, 
   3.57989453079662*^9}, {3.579894728377898*^9, 3.579894747502804*^9}, {
   3.5798949766540203`*^9, 3.579895093045455*^9}, {3.579895226886986*^9, 
   3.57989523484156*^9}, {3.579895315396328*^9, 3.579895337599231*^9}, 
   3.579895393892395*^9, {3.579895491319013*^9, 3.579895610442377*^9}, {
   3.579895698671749*^9, 3.579895846536672*^9}, {3.579896124203195*^9, 
   3.579896126319233*^9}, {3.57989616253025*^9, 3.579896202934986*^9}, {
   3.5798962991387367`*^9, 3.579896352289341*^9}, {3.579896420392249*^9, 
   3.579896557767116*^9}, {3.579896621277034*^9, 3.57989671227276*^9}, {
   3.5798967461145487`*^9, 3.579896929346813*^9}, {3.579897166357298*^9, 
   3.579897188225029*^9}, {3.579897629112002*^9, 3.579897630013632*^9}, {
   3.5798976760816813`*^9, 3.579897676207644*^9}, {3.5798977063317413`*^9, 
   3.5798977274613523`*^9}, {3.579897856654251*^9, 3.579897905641259*^9}, {
   3.579949666151442*^9, 3.579949667517375*^9}, {3.579950683674868*^9, 
   3.579950745212102*^9}, {3.5799802271700478`*^9, 3.579980232712064*^9}, {
   3.57998043420056*^9, 3.579980442634432*^9}, {3.5799807539127827`*^9, 
   3.5799807904958*^9}, {3.579980827994853*^9, 3.579980831525782*^9}, {
   3.579980872655669*^9, 3.5799809298226213`*^9}, {3.5799810154858437`*^9, 
   3.579981019301326*^9}, {3.57999504567414*^9, 3.579995074097817*^9}, {
   3.579995203093431*^9, 3.579995387010756*^9}, {3.579995430267178*^9, 
   3.579995462302453*^9}, {3.579995557174923*^9, 3.5799957703103237`*^9}, 
   3.57999581366332*^9, {3.579995868540518*^9, 3.579995965982332*^9}, 
   3.579996540817275*^9, {3.5799965996604567`*^9, 3.5799966474761457`*^9}, {
   3.5799966805627117`*^9, 3.579996683587159*^9}, {3.5799967374956837`*^9, 
   3.57999676192657*^9}, 3.5799968027620287`*^9, 3.580160622164425*^9, {
   3.580175720911598*^9, 3.5801758479624863`*^9}, {3.580177507599576*^9, 
   3.5801775695289097`*^9}, {3.580177690173155*^9, 3.5801776906617947`*^9}, {
   3.580177746306921*^9, 3.580177834472563*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJzt2Pk71Pv/x3HUaTm0HJHknOxLtiIplJetRSmKOlRK6yAqpEIRFaVIUdnD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        "], {{
          RGBColor[0.471412, 0.108766, 0.527016], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           332], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           333], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           334], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           335], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           336], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           337], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           338], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           339], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           340], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           341], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           342], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           343], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           344], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           345], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           346], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           347], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           348], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           349], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           350], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           351], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           352], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           353], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           354], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           355], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           356], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           357], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           358], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           359], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           360], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           361], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           362], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           363], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           364], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           365], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           366], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           367], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           368], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           369], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           370], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           371], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           372], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           373], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           374], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           375], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           376], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           377], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           378], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           379], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           380], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           381], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           382], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           383], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           384], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           385], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           386]}, {
          RGBColor[0.2484884, 0.3863264, 0.813373], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           387], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           388], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           389], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           390], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           391], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           392], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           393], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           394], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           395], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           396], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           397], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           398], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           399], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           400], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           401], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           402], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           403], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           404], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           405], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           406], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           407], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           408], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           409], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           410], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           411], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           412], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           413], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           414], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           415], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           416], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           417], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           418], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           419], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           420], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           421], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           422], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           423], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           424], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           425], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           426], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           427], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           428], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           429], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           430], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           431], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           432], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           433], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           434], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           435], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           436], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           437], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           438], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           439], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           440], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           441], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           442]}, {
          RGBColor[0.38822480000000004`, 0.674195, 0.6035436000000001], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           443], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           444], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           445], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           446], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           447], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           448], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           449], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           450], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           451], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           452], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           453], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           454], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           455], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           456], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           457], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           458], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           459], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           460], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           461], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           462], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           463], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           464], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           465], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           466], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           467], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           468], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           469], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           470], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           471], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           472], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           473], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           474], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           475], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           476], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           477], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           478], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           479], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           480], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           481], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           482], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           483], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           484], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           485], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           486], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           487], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           488], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           489], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           490], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           491], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           492], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           493], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           494], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           495], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           496], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           497], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           498]}, {
          RGBColor[0.6660832000000001, 0.7430418, 0.32293540000000004`], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           499], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           500], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           501], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           502], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           503], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           504], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           505], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           506], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           507], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           508], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           509], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           510], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           511], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           512], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           513], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           514], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           515], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           516], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           517], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           518], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           519], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           520], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           521], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           522], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           523], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           524], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           525], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           526], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           527], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           528], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           529], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           530], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           531], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           532], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           533], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           534], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           535], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           536], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           537], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           538], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           539], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           540], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           541], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           542], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           543], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           544], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           545], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           546], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           547], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           548], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           549], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           550], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           551], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           552], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           553]}, {
          RGBColor[0.8935136, 0.6004149999999999, 0.2205464], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 554], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 555], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 556], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 557], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 558], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 559], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 560], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 561], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 562], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 563], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 564], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 565], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 566], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 567], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 568], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 569], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 570], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 571], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 572], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 573], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 574], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 575], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 576], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 577], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 578], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 579], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 580], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 581], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 582], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 583], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 584], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 585], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 586], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 587], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 588], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 589], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 590], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 591], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 592], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 593], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 594], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 595], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 596], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 597], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 598], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 599], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 600], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 601], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 602], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 603], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 604], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 605], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 606], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 607], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 608]}, {
          RGBColor[0.857359, 0.131106, 0.132128], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 609], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 610], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 611], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 612], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 613], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 614], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 615], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 616], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 617], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 618], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 619], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 620], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 621], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 622], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 623], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 624], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 625], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 626], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 627], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 628], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 629], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 630], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 631], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 632], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 633], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 634], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 635], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 636], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 637], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 638], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 639], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 640], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 641], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 642], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 643], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 644], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 645], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 646], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 647], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 648], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 649], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 650], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 651], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 652], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 653], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 654], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 655], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 656], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 657], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 658], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 659], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 660], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 661], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 
           662]}, {}}], {}}, {{}, {
        GrayLevel[0], 
        PointSize[0.015], 
        PointBox[{{0., -0.2560937921189084}, {0., -0.40086008062896966`}, {
         0., -0.9289981298035689}, {0., -0.9485985846396942}, {
         0., -0.9696364631386281}, {0., -0.980087755573425}}]}, {}}}, {}}, 
    AspectRatio -> 1, Axes -> True, AxesOrigin -> {0, 0.}, AxesStyle -> 
    Thickness[Large], 
    BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 30}, Epilog -> 
    InsetBox[
      GraphicsBox[{{{}, 
         GraphicsComplexBox[CompressedData["
1:eJxF1Hs0lHkcx3EZJUqKCl1U25BWg5hyzTe5JmXMiIShIWMdEiVSFE1Iikwy
UhqXYciljKLa+imVbrpRtlPHjpPteUZNsdVqUW17zm+e/njO8//79ft8F/Hi
2VvV1dTUdv74/v9Hjf8tDJ9JgDc/e6BYLkGRzVctHSwJaOxumbdTTYJ40Tn3
9b0JCDyX8XnToioUZszhKyMJYConN6x3rUTcnvm0zn0EZGjcHg+NqkDBuWSZ
+CQBWrd6aotyy9Gm1TKH1AsEdHYGmn9vEqPAf9Kecx4TkC/0KSuUnkEb670S
GW8JaNd/VgpfTiM2T3+a5iQShlxstcu9TyE/w75a+UISWskXiodnTqIND6Xu
lx1JGHdeL1SOiNB6wY5+YQAJNAsjhR6nGHk7OKfFJZDQ1psUGnG+CHkOTTby
zCPBPKdi9je948i9urtlYQ0JiiwXU1pKIXINKWONXidBbsc5UiwvQC56v73r
fkWCv39Qz+2So8j5jk1OwwgJ1+mMpCmph5FT+rfF2XoK4H5s2xPAy0EOzLso
nKGAq+vSu6PDDiLbQWGwg5cCTj3qTTcIykQrxNwR/QgFpISZns1vTUc2AUuF
yjQFHHjQZXHpUQqymvrJolOkALuOIF7kWCKyvHHtnlimgL9aDLuf7opBy1IO
RaU+VEBWccuY3RouWmrhr+6vUIDWicnk1yuAzAaMyxgag9De1VrqOcMHTE4q
7DUXDELjZplT6OMtsJjV8kxuPwh0tnZgqzgW+Nh7aHRZ4qp+EdqKva8w2bWM
0iLKOynWc8KWgEK0BXub1twKbjI5SnnL3vWqGZdkoxDs7eyYkh1lkIGCsHeI
VeuVV1ZJaBP2HunMp2slhKNA7K1MpIs3kmzwx97WOiZ+p6sTgI29g6rDG0bz
0sEXe2cbxE7fffEg+GDv4OlvDBYszoN12JvPES5gehyDtdhbTquP0Np9HDyw
t/GER/GT6opB5f3AL8TX8MVJWIO9bRojOqwnlcFq7M1+cqFeJBLDKuz91mKb
hwajAlTeyTYWb9jtlWCPvefbn+f3syRgi72FRu5W9/urgYm9g016/9yeIIXl
2FvLuC0Jfa8FlbeGU+SGuryzwMDe/BbdwrmGDWCOvbv15OoTKxopv0wXZGXv
WEL5qcuVw1+MfvrRLd1CLnwpoPyk1g6rNZoOoTDsl8d1u1YYm0H5RXoF6fP9
E9Fm7LekfUzy+r0TtddwY7G2WUwcBGC/8tETQ7Pt9wEH+33I7VJz7sum/Lb6
HNX9Q7eA8luZKDWLszoOqr2+5LlOecQSgWqvTUvW7pqYcAq8sN/ypzu/pnmJ
wRP7rd2QwWFtqgA37GcdWOmpFl1F+XFcRX0HkqsBsJ9S83JnV5aU8vO4pUkM
FNVRfntSrO+0VNVTfknPdSqcZT/7zqDJy33pJ6i+by+GdiUIjlF9JwVPT/50
+xAKx31tNqaPFmbup/YhuTHN4P37WOoeDqJtxIQ4Fqj2weL9u5bevAtUfTkl
L+d8rBZQfXvPxezkjhyh9hHBDWfpSISguofx0sSQMl8R1beHtu9G5Ngpah9e
w2YsRo+Y6ju9UFnkYl4Jqnvo78tpITMl1D72lggeMF7WUH2jrOaOqTHrQHUP
r1fcFMQdqYd1TFc3njEB/L7GdUm/FqCVndUp6rY/3oOrmXutfTZauFm7ocKX
gKkxeXr5K/cibWVc/5poAiyjxbOmDESgT/uezHq9n4ATVbkOsvPh0Ke3wvtA
CQEBBNOj5mwq3JGI0hc3E/Cg6GZhf2YWyOzGmzvuEcBmFNmWyvLh9P0wIuI1
ASsqbR0/7DgOWdyOuRrjBDQdLHAc1i2BhGFTVtVMEjJ+0TlX1nAaggW5AjcG
Cbzmw/N+Ny0Hd4P3bQPuP+7/9ql0YXIlWNT5KQVcEgJktDzfuxKYs+rCIpPk
H72SzrjpzJMC7bFhwK18EmqcBMSl+DpQ8vbmbpWS4DT782TuzXr4D2NdjDA=

          "], {{{}, {}, {
             Hue[0.67, 0.6, 0.6], 
             Directive[
              RGBColor[0.2484884, 0.3863264, 0.813373]], 
             
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31}]}, {
            
             Hue[0.9060679774997897, 0.6, 0.6], 
             Directive[
              RGBColor[0.38822480000000004`, 0.674195, 0.6035436000000001]], 
             
             LineBox[{32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
              46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59}]}, {
             Hue[0.1421359549995791, 0.6, 0.6], 
             Directive[
              RGBColor[0.6660832000000001, 0.7430418, 0.32293540000000004`]], 
             
             
             LineBox[{60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 
              74, 75, 76, 77, 78, 79, 80, 81}]}, {
             Hue[0.37820393249936934`, 0.6, 0.6], 
             Directive[
              RGBColor[0.8935136, 0.6004149999999999, 0.2205464]], 
             
             LineBox[{82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
              96, 97, 98, 99}]}, {
             Hue[0.6142719099991583, 0.6, 0.6], 
             Directive[
              RGBColor[0.857359, 0.131106, 0.132128]], 
             
             LineBox[{100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
              111, 112, 113, 114, 115, 116}]}}, {{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              RGBColor[0.2484884, 0.3863264, 0.813373]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 1], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 2], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 3], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 4], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 5], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 6], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 7], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 8], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 9], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 10], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 11], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 12], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 13], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 14], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 15], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 16], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 17], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 18], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 19], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 20], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 21], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 22], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 23], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 24], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 25], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 26], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 27], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 28], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 29], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 30], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 31]}, {
             Hue[0.9060679774997897, 0.6, 0.6], 
             Directive[
              RGBColor[0.38822480000000004`, 0.674195, 0.6035436000000001]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 32], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 33], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 34], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 35], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 36], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 37], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 38], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 39], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 40], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 41], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 42], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 43], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 44], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 45], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 46], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 47], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 48], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 49], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 50], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 51], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 52], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 53], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 54], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 55], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 56], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 57], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 58], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 59]}, {
             Hue[0.1421359549995791, 0.6, 0.6], 
             Directive[
              RGBColor[0.6660832000000001, 0.7430418, 0.32293540000000004`]], 
             
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 60], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 61], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 62], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 63], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 64], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 65], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 66], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 67], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 68], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 69], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 70], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 71], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 72], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 73], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 74], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 75], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 76], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 77], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 78], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 79], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 80], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 81]}, {
             Hue[0.37820393249936934`, 0.6, 0.6], 
             Directive[
              RGBColor[0.8935136, 0.6004149999999999, 0.2205464]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 82], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 83], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 84], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 85], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 86], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 87], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 88], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 89], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 90], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 91], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 92], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 93], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 94], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 95], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 96], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 97], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 98], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 99]}, {
             Hue[0.6142719099991583, 0.6, 0.6], 
             Directive[
              RGBColor[0.857359, 0.131106, 0.132128]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 100], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 101], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 102], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 103], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 104], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 105], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 106], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 107], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 108], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 109], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 110], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 111], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 112], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 113], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 114], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 115], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 116]}, {}}}], {}}, {{}, 
         GraphicsComplexBox[CompressedData["
1:eJzt1Ws0lHkcB3AZXShLVOiiWkPaGoSSS37JXco0IxLGNK7rUFGiG9FESdFM
GCmNyzDkUmaKauvfXTepKNupY8fJ9jyjpstWq0W19pz/PL3e914853n//fy/
v+9c3iZWtKaGhgY58v33jxn+S8idQoBfbE5fsUKCopovWTtZE9DYKZ+5VUOC
eHH77xn6ERB8OvPzurlVKMKUHauKIsBeNaFhlXsl4nTNorVlEJCpdWs4PKYC
heaSZeJjBGjf7KotzC1H65bLnHacJaCtLXjB9yYxCv5791P2QwLyhf5lAulJ
tLbeJ5nxmoArhk9K4csJxOIZ/jR+HAnv3Rx0yv2OozXGPbWKOSS0kM+UD04e
Q6sfSD0vOJMw7LpKqBoQoVX8Lb3CIBJoViZKA3Yx8nNy3Z2YREJrd0p45JlC
5P1+gol3HgkL9ldM+2ZwFHlWd8rn1JCgzHazoKUJkHtYGXPwKgmKpexDxYoC
5Gbw65vOFyQEBoZ03So5jFxv2+1vGCDhKp2RMnHHQeSS/s0sx0AJnI+tO4N4
+5GT/R3EZSjh0sr0zriIfcihXxjq5KOE4x3d6UYhWWixmDNgGKmEtAiLU/kt
6cguaL5QtVsJe++3W53vSEM2kz5ZtYmUsPR6CC9qKBlZX7t8VyxTwp9y487H
2+LRwrQDMTseKCG7WD60dAUHzbcK1AxUKkG7aAL59SIgyz7TMoZWP1xpbyn1
nuwP5seUjuNn90PjeplL+MMNYMaUP1E49gOdpRPcIk6AWOz9fnBh8rJeEYrG
3hftWbWM0kLKOyXBe8yGIAHagL0tam6GNpkfprxlb7o1TEtyUBj2dnVOy4kx
ykQh2DvMpuXiC5sUtA57D7Tl07WTuCgYe6uS6eK1JAsCsbetrvmaE9VJwMLe
IdXchsG8dAjA3jlGCfrbz+0Df+wdqv/KaLZZHqzE3rFs4Wx7ryPgi70VtPpI
7e1HwQt7m47p2DSurhjU3vfXhAUYPzsGK7C3XWPkddtxZbAce7Mena0XicSw
DHu/ttropcWoALV3qp3VK9aVSnDE3rMcz8T2MiXggL2FJp4293qrwR57h5p3
/7E5SQqLsLe2aWsK+l4Lam8tl6jVdXmngIG9Y+V6ghnGDbAAe3caKDTHVjRS
flluyMbRuYTy01SoPnwx+eFHt/YIO/ulgPKT2jot12o6gCKwXx7H47IgIZPy
i/IJMYwNTEbrsd+8K0OSl29dqL5yTcU6lvGJEIT9ygeL3k9zzAA29nuX267h
2pND+UX7H9b7Xa+A8luSLLVMtDkK6r4+57lP7GCKQN3Xpnm+28YmHQcf7Lfo
8davu33E4I39fFdnspnrKsAD+9kGV3prxFVRfmx3Uc/e1GoA7Kcaf6GtPVtK
+XndHE/0FdZRfjvTbG/Lq+opv5SnuhWush/5TqYpygPoRVS+r8+Ftyfxj1D5
jgvVT/106wDi4nzt1qYPCrL2UP2QXPvJ6O3bBOoe9qONxJhEJqj7weT940tv
3gbqfNklz6d/rOZT+Xafjt/KGThE9SOSw2XqSoSgvoebpMlhZQEiKt8uWsa1
qKHjVD98PlgyGV1iKl99garQbUElqO9hYABbTmZJqH7sKuHfZzyvofKNsZkx
pGFfB+p7eLXiBj/xUD2stHf34JkSENvTuDLllwK0pK06TdNh5D24W3rWOuag
Oet1GioCCJgUn2eQv2QX0lEl9q6II8A6Tjx1Yl8k+pTxaOrLPQQUVeU6yc5w
ocdgsd/eEgKCCHuvmlM74LZElG7WTMD9whuC3qxskC0dbr5+lwAWo9ChVJYP
J+5FEJEvCVhc6eD8bstRyOZcn6E1TEDTvgLnD3olkPTBglk1hYTMn3VPlzWc
gFB+Lt+DQQKv+eDM3yzKwdPobWuf58j93zyJLkytBKu6NSo+h4QgGS0v4I4E
pi87O9c8dSSvlJMeujOlQHtoHHQzn4QaFz5xflMdqHi7cqOlJLhM+zyBc6Me
RvdzdD9H93N0P0f3c3Q/R/fz/+/nv2CqFsE=
          "], {{{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              RGBColor[0.2484884, 0.3863264, 0.813373]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 117], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 118], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 119], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 120], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 121], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 122], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 123], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 124], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 125], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 126], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 127], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 128], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 129], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 130], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 131], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 132], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 133], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 134], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 135], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 136], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 137], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 138], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 139], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 140], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 141], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 142], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 143], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 144], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 145], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 146], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledSquare]\"", FontSize -> 10, StripOnInput -> False],
                 TraditionalForm]], 147]}, {
             Hue[0.9060679774997897, 0.6, 0.6], 
             Directive[
              RGBColor[0.38822480000000004`, 0.674195, 0.6035436000000001]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 148], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 149], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 150], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 151], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 152], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 153], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 154], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 155], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 156], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 157], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 158], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 159], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 160], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 161], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 162], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 163], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 164], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 165], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 166], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 167], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 168], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 169], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 170], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 171], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 172], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 173], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 174], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDiamond]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 175]}, {
             Hue[0.1421359549995791, 0.6, 0.6], 
             Directive[
              RGBColor[0.6660832000000001, 0.7430418, 0.32293540000000004`]], 
             
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 176], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 177], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 178], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 179], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 180], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 181], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 182], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 183], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 184], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 185], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 186], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 187], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 188], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 189], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 190], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 191], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 192], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 193], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 194], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 195], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 196], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledUpTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 197]}, {
             Hue[0.37820393249936934`, 0.6, 0.6], 
             Directive[
              RGBColor[0.8935136, 0.6004149999999999, 0.2205464]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 198], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 199], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 200], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 201], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 202], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 203], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 204], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 205], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 206], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 207], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 208], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 209], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 210], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 211], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 212], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 213], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 214], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[FilledDownTriangle]\"", FontSize -> 10, StripOnInput -> 
                 False], TraditionalForm]], 215]}, {
             Hue[0.6142719099991583, 0.6, 0.6], 
             Directive[
              RGBColor[0.857359, 0.131106, 0.132128]], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 216], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 217], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 218], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 219], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 220], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 221], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 222], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 223], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 224], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 225], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 226], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 227], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 228], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 229], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 230], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 231], 
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                "\"\[EmptyCircle]\"", FontSize -> 10, StripOnInput -> False], 
                TraditionalForm]], 232]}, {}}}], {}}}, {FrameTicks -> {{{0.72, 
            FormBox["0.72`", TraditionalForm]}, {0.76, 
            FormBox["0.76`", TraditionalForm]}, {0.8, 
            FormBox["0.8`", TraditionalForm]}}, Automatic, Automatic, 
          Automatic}, FrameLabel -> {
          FormBox[
          "\"a/\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", 
           TraditionalForm], 
          FormBox[
          "\"Im(\[Omega] \\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\))\"", 
           TraditionalForm]}, AspectRatio -> 1, Axes -> True, 
        AxesOrigin -> {0.7212374581939798, 0.}, AxesStyle -> Thickness[Large],
         BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 16}, Frame -> 
        True, FrameLabel -> {
          FormBox[
          "\"a/\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", 
           TraditionalForm], 
          FormBox[
          "\"Im(\[Omega] \\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\))\"", 
           TraditionalForm]}, ImageSize -> 500, Method -> {}, 
        PlotRange -> {{0.7212374581939798, 
         0.8195652173913043}, {-0.04272913612994829, 0.05996127823065659}}, 
        PlotRangeClipping -> True, 
        PlotRangePadding -> {{0.00196655518394649, 0.00196655518394649}, {
         0.0020538082872120977`, 0.0020538082872120977`}}}], {0.75, -0.65}, 
      Center, 0.5], Frame -> True, FrameLabel -> {
      FormBox[
      "\"a/\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", TraditionalForm], 
      FormBox[
      "\"Im(\[Omega] \\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\))\"", 
       TraditionalForm]}, ImageSize -> 800, Method -> {}, 
    PlotRange -> {{0, 0.9752631578947369}, {-0.9788618015606011, 
      0.33662391516424983`}}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.01950526315789474, 0.01950526315789474}, {
     0.02630971433449702, 0.02630971433449702}}],TemplateBox[{
     StyleBox[
     "\"D = 5\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 7\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 9\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 11\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 13\"", StripOnInput -> False, FontFamily -> "Helvetica", 
      FontSize -> 30], 
     StyleBox[
     "\"D = 15\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30]}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.471412, 0.108766, 0.527016]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.471412, 0.108766, 0.527016]], FontSize -> 30, 
                    Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2484884, 0.3863264, 0.813373]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2484884, 0.3863264, 0.813373]], FontSize -> 30,
                     Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #2}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.38822480000000004`, 0.674195, 0.6035436000000001]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.38822480000000004`, 0.674195, 0.6035436000000001]], 
                    FontSize -> 30, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #3}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.6660832000000001, 0.7430418, 0.32293540000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.6660832000000001, 0.7430418, 0.32293540000000004`]], 
                    FontSize -> 30, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #4}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.8935136, 0.6004149999999999, 0.2205464]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.8935136, 0.6004149999999999, 0.2205464]], 
                    FontSize -> 30, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #5}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.857359, 0.131106, 0.132128]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.857359, 0.131106, 0.132128]], FontSize -> 30, 
                    Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #6}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.471412`", ",", "0.108766`", ",", "0.527016`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2484884`", ",", "0.3863264`", ",", "0.813373`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.38822480000000004`", ",", "0.674195`", ",", 
                   "0.6035436000000001`"}], "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.6660832000000001`", ",", "0.7430418`", ",", 
                   "0.32293540000000004`"}], "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.8935136`", ",", "0.6004149999999999`", ",", 
                   "0.2205464`"}], "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.857359`", ",", "0.131106`", ",", "0.132128`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledCircle]\"", ",", "30"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledSquare]\"", ",", "30"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledDiamond]\"", ",", "30"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledUpTriangle]\"", ",", "30"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledDownTriangle]\"", ",", "30"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[EmptyCircle]\"", ",", "30"}], "}"}]}], 
                 "}"}]}]}], "}"}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.579996746015877*^9, 3.57999676258715*^9}, 
   3.579996803220395*^9, 3.5801605605707703`*^9, 3.580160622666259*^9, 
   3.58017371280341*^9, 3.580175634475853*^9, {3.580175728269733*^9, 
   3.5801757434254627`*^9}, {3.5801757907918386`*^9, 3.580175849023087*^9}, 
   3.5801774944324713`*^9, {3.580177539140978*^9, 3.580177562779079*^9}, 
   3.580177692283073*^9, 3.580177753055852*^9, {3.580177785809821*^9, 
   3.5801778357020903`*^9}, 3.5802387119840527`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fac", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"dataRE", "[", 
        RowBox[{"[", "l1", "]"}], "]"}], ",", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"fac", " ", "j"}], "+", "k1", "+", "1"}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"k1", ",", "1", ",", 
                RowBox[{"fac", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"Length", "[", 
                   RowBox[{"dataRE", "[", 
                    RowBox[{"[", "l1", "]"}], "]"}], "]"}], "fac"], "]"}]}], 
               "}"}]}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ">", 
             RowBox[{"Length", "[", 
              RowBox[{"dataRE", "[", 
               RowBox[{"[", "l1", "]"}], "]"}], "]"}]}], "&"}], ")"}]}]}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "1", ",", 
       RowBox[{"Length", "[", "dataRE", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph1", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"data1", ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"PointLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 5\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 7\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 9\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 11\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 13\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<D = 15\>\"", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"LegendMarkers", "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "30"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "]"}]}], 
     ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "18"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<a/\!\(\*SubscriptBox[\(r\), \(+\)]\)\>\"", ",", 
        "\"\<Re(\[Omega] \!\(\*SubscriptBox[\(r\), \(+\)]\))\>\""}], "}"}]}], 
     ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"\"\<Rainbow\>\"", ",", 
          RowBox[{"i", "/", "5"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph4", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"KIdataRE", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"PointSize", "[", "0.015", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"fac", ",", "data1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"graphb", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"graph1", ",", "graph4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<../graphics/\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<real_part.pdf\>\"", ",", "graphb"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5798969482146*^9, 3.579897002560411*^9}, {
   3.579897429538282*^9, 3.579897457893889*^9}, {3.579897925658051*^9, 
   3.579897940080576*^9}, 3.579950759626069*^9, {3.579980943054535*^9, 
   3.5799809752083883`*^9}, {3.580160599095417*^9, 3.580160602335384*^9}, {
   3.580160668965507*^9, 3.580160688127336*^9}, {3.580175866864057*^9, 
   3.580175890138378*^9}, {3.58017784102009*^9, 3.580177857596253*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJzt2Pk31O/7wHFRKVTSJlqobJWUpKS6ikZSiBSlVFokEqGFNrIVFVkTUkKU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        "], {{
          RGBColor[0.471412, 0.108766, 0.527016], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           332], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           333], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           334], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           335], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           336], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           337], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           338], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           339], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           340], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           341], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           342], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           343], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           344], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           345], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           346], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           347], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           348], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           349], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           350], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           351], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           352], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           353], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           354], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           355], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           356], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           357], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           358], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           359], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           360], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           361], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           362], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           363], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           364], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           365], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           366], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           367], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           368], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           369], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           370], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           371], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           372], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           373], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           374], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           375], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           376], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           377], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           378], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           379], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           380], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           381], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           382], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           383], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           384], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           385], 
          InsetBox[
           StyleBox[
           "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 18], 
           386]}, {
          RGBColor[0.2484884, 0.3863264, 0.813373], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           387], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           388], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           389], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           390], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           391], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           392], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           393], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           394], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           395], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           396], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           397], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           398], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           399], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           400], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           401], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           402], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           403], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           404], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           405], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           406], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           407], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           408], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           409], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           410], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           411], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           412], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           413], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           414], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           415], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           416], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           417], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           418], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           419], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           420], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           421], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           422], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           423], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           424], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           425], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           426], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           427], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           428], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           429], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           430], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           431], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           432], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           433], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           434], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           435], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           436], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           437], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           438], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           439], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           440], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           441], 
          InsetBox[
           StyleBox[
           "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 18], 
           442]}, {
          RGBColor[0.38822480000000004`, 0.674195, 0.6035436000000001], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           443], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           444], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           445], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           446], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           447], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           448], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           449], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           450], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           451], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           452], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           453], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           454], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           455], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           456], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           457], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           458], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           459], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           460], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           461], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           462], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           463], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           464], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           465], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           466], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           467], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           468], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           469], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           470], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           471], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           472], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           473], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           474], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           475], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           476], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           477], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           478], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           479], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           480], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           481], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           482], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           483], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           484], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           485], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           486], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           487], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           488], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           489], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           490], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           491], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           492], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           493], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           494], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           495], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           496], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           497], 
          InsetBox[
           StyleBox[
           "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 18], 
           498]}, {
          RGBColor[0.6660832000000001, 0.7430418, 0.32293540000000004`], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           499], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           500], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           501], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           502], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           503], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           504], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           505], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           506], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           507], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           508], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           509], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           510], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           511], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           512], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           513], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           514], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           515], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           516], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           517], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           518], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           519], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           520], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           521], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           522], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           523], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           524], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           525], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           526], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           527], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           528], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           529], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           530], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           531], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           532], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           533], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           534], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           535], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           536], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           537], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           538], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           539], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           540], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           541], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           542], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           543], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           544], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           545], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           546], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           547], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           548], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           549], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           550], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           551], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           552], 
          InsetBox[
           StyleBox[
           "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 18], 
           553]}, {
          RGBColor[0.8935136, 0.6004149999999999, 0.2205464], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 554], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 555], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 556], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 557], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 558], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 559], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 560], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 561], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 562], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 563], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 564], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 565], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 566], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 567], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 568], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 569], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 570], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 571], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 572], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 573], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 574], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 575], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 576], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 577], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 578], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 579], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 580], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 581], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 582], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 583], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 584], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 585], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 586], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 587], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 588], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 589], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 590], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 591], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 592], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 593], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 594], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 595], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 596], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 597], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 598], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 599], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 600], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 601], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 602], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 603], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 604], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 605], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 606], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 607], 
          InsetBox[
           StyleBox[
           "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
            18], 608]}, {
          RGBColor[0.857359, 0.131106, 0.132128], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 609], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 610], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 611], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 612], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 613], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 614], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 615], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 616], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 617], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 618], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 619], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 620], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 621], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 622], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 623], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 624], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 625], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 626], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 627], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 628], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 629], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 630], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 631], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 632], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 633], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 634], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 635], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 636], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 637], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 638], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 639], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 640], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 641], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 642], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 643], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 644], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 645], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 646], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 647], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 648], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 649], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 650], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 651], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 652], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 653], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 654], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 655], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 656], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 657], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 658], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 659], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 660], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 661], 
          InsetBox[
           StyleBox[
           "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 18], 
           662]}, {}}], {}}, {{}, {
        GrayLevel[0], 
        PointSize[0.015], 
        PointBox[{{0., 0.9477389094944391}, {0., 1.339157978203236}, {0., 
         1.2926075988681685`}, {0., 1.1984657153392033`}, {0., 
         1.1481456465524291`}, {0., 1.117083398372763}}]}, {}}}, {}}, 
    AspectRatio -> 1, Axes -> True, AxesOrigin -> {0, 0.9478918286203252}, 
    AxesStyle -> Thickness[Large], 
    BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 30}, Frame -> True, 
    FrameLabel -> {
      FormBox[
      "\"a/\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", TraditionalForm], 
      FormBox[
      "\"Re(\[Omega] \\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\))\"", 
       TraditionalForm]}, ImageSize -> 800, Method -> {}, 
    PlotRange -> {{0, 0.9752631578947369}, {0.9478918286203252, 
      1.3795882949574327`}}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.01950526315789474, 0.01950526315789474}, {
     0.008633929326742151, 0.008633929326742151}}],TemplateBox[{
     StyleBox[
     "\"D = 5\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 7\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 9\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 11\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 13\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30], 
     StyleBox[
     "\"D = 15\"", StripOnInput -> False, FontFamily -> "Helvetica", FontSize -> 
      30]}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.471412, 0.108766, 0.527016]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.471412, 0.108766, 0.527016]], FontSize -> 30, 
                    Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2484884, 0.3863264, 0.813373]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2484884, 0.3863264, 0.813373]], FontSize -> 30,
                     Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #2}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.38822480000000004`, 0.674195, 0.6035436000000001]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.38822480000000004`, 0.674195, 0.6035436000000001]], 
                    FontSize -> 30, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #3}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.6660832000000001, 0.7430418, 0.32293540000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[
                    0.6660832000000001, 0.7430418, 0.32293540000000004`]], 
                    FontSize -> 30, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #4}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.8935136, 0.6004149999999999, 0.2205464]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.8935136, 0.6004149999999999, 0.2205464]], 
                    FontSize -> 30, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #5}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.857359, 0.131106, 0.132128]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.857359, 0.131106, 0.132128]], FontSize -> 30, 
                    Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {30, 30}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.3666666666666667] -> 
                  Baseline)], #6}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.471412`", ",", "0.108766`", ",", "0.527016`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2484884`", ",", "0.3863264`", ",", "0.813373`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.38822480000000004`", ",", "0.674195`", ",", 
                   "0.6035436000000001`"}], "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.6660832000000001`", ",", "0.7430418`", ",", 
                   "0.32293540000000004`"}], "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.8935136`", ",", "0.6004149999999999`", ",", 
                   "0.2205464`"}], "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.857359`", ",", "0.131106`", ",", "0.132128`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledCircle]\"", ",", "30"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledSquare]\"", ",", "30"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledDiamond]\"", ",", "30"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledUpTriangle]\"", ",", "30"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[FilledDownTriangle]\"", ",", "30"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\"\[EmptyCircle]\"", ",", "30"}], "}"}]}], 
                 "}"}]}]}], "}"}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.5798970133576*^9, {3.579897439622662*^9, 3.579897459864764*^9}, 
   3.579897643631867*^9, 3.579897942007288*^9, 3.579950761935957*^9, 
   3.579980977434466*^9, 3.5799950314653587`*^9, 3.580160567378703*^9, 
   3.580160602919314*^9, {3.580160678985903*^9, 3.580160689108204*^9}, 
   3.580173717182192*^9, 3.5801756567502337`*^9, {3.580175863442258*^9, 
   3.58017589099407*^9}, 3.580177867249158*^9}],

Cell[BoxData["\<\"real_part.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.5798970133576*^9, {3.579897439622662*^9, 3.579897459864764*^9}, 
   3.579897643631867*^9, 3.579897942007288*^9, 3.579950761935957*^9, 
   3.579980977434466*^9, 3.5799950314653587`*^9, 3.580160567378703*^9, 
   3.580160602919314*^9, {3.580160678985903*^9, 3.580160689108204*^9}, 
   3.580173717182192*^9, 3.5801756567502337`*^9, {3.580175863442258*^9, 
   3.58017589099407*^9}, 3.580177868681851*^9}]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local 1",
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 104, 1, 100, "Section"],
Cell[686, 25, 980, 27, 189, "Input"],
Cell[CellGroupData[{
Cell[1691, 56, 13962, 344, 733, "Input"],
Cell[15656, 402, 122724, 3216, 985, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138417, 3623, 6338, 158, 635, "Input"],
Cell[144758, 3783, 63077, 1660, 1266, "Output"],
Cell[207838, 5445, 472, 7, 47, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

